Two-level Method Part-scale Thermal Analysis of Laser Powder Bed Fusion Additive Manufacturing

Numerical simulations of a complete laser powder bed fusion (LPBF) additive manufacturing (AM) process are extremely challenging or even impossible to achieve without a radical model reduction of the complex physical phenomena occurring during the process. However, even when we adopt reduced model with simplified physics, the complex geometries of parts usually produced by LPBF AM processes make this kind of analysis computationally expensive. In fact, small geometrical features - which might be generated when the part is design following the principal of the so-called design for AM, for instance, by means of topology optimization procedures - often require complex conformal meshes. Immersed boundary methods seem to offer a valid alternative to deal with this kind of complexity. The two-level method lies within this family of numerical methods and presents a very flexible tool to deal with multi-scale problems. In this contribution, we apply the recently introduced two-level method to part-scale thermal analysis of LPBF manufactured components, first validating the proposed part-scale model with respect to experimental measurements from the literature and then applying the presented numerical framework to simulate a complete LPBF process of a topologically optimized structure, showing the capability of the method to easily deal with complex geometrical features.

==> plots/evalData.m <==
function [maxErr,P] = evalData(ExpDataFileName,simDataFileName)
M1 = csvread(ExpDataFileName,1,1);
M2 = csvread(simDataFileName,1,1);
maxErrVct = zeros(min(numel(M1),numel(M2)),1);
for i=1:min(numel(M1),numel(M2))
    maxErrVct(i) = (M1(i)-M2(i))/M1(i);
end
maxErr=max(maxErrVct)*100;
meanExpData=sum(M1)/numel(M1);
meanSimData=sum(M2)/numel(M2);
numP=0;
denP_exp=0;
denP_sim=0;
for i=1:min(numel(M1),numel(M2))
    numP = numP + (M1(i)-meanExpData)*(M2(i)-meanSimData);
    denP_exp = denP_exp + (M1(i)-meanExpData)^2;
    denP_sim = denP_sim + (M2(i)-meanSimData)^2;
end
P = numP/sqrt(denP_exp*denP_sim) *100;
